Optimizing CNN Model Inference on CPUs

The popularity of Convolutional Neural Network (CNN) models and the ubiquity of CPUs imply that better performance of CNN model inference on CPUs can deliver significant gain to a large number of users. To improve the performance of CNN inference on CPUs, current approaches like MXNet and Intel OpenVINO usually treat the model as a graph and use the high-performance libraries such as Intel MKL-DNN to implement the operations of the graph. While achieving reasonable performance on individual operations from the off-the-shelf libraries, this solution makes it inflexible to conduct optimizations at the graph level, as the local operation-level optimizations are predefined. Therefore, it is restrictive and misses the opportunity to optimize the end-to-end inference pipeline as a whole. This paper presents \emph{NeoCPU}, a comprehensive approach of CNN model inference on CPUs that employs a full-stack and systematic scheme of optimizations. \emph{NeoCPU} optimizes the operations as templates without relying on third-parties libraries, which enables further improvement of the performance via operation- and graph-level joint optimization. Experiments show that \emph{NeoCPU} achieves up to 3.45$\times$ lower latency for CNN model inference than the current state-of-the-art implementations on various kinds of popular CPUs.

==> fig/conv_schedules.py <==
def declaration_conv_NCHWc(wkl, sch, data, kernel):
    """Define convolution computation in NCHW[x]c layout

    Parameters
    ----------
    wkl : namedtuple
        The workload configuration

    sch : namedtuple(ic_bn, oc_bn, reg_n, unroll_ker)
        The schedule configuration

    data : tvm.Tensor
        Input feature map in NCHW[x]c layout

    kernel : tvm.Tensor
        Kernel in KCRS[x]c[y]k layout
    """
    batch_size = data.shape[0]
    # Calculate the output height and width
    out_height = (wkl.height + 2 * wkl.hpad - wkl.hkernel) // wkl.hstride + 1
    out_width = (wkl.width + 2 * wkl.wpad - wkl.wkernel) // wkl.wstride + 1

    # Pad NCHW[x]c data
    data_pad = pad(data, (0, 0, wkl.hpad, wkl.wpad, 0), name="data_pad")

    # Define the output shape
    oshape = (batch_size, wkl.out_filter//sch.oc_bn, out_height, out_width, sch.oc_bn)

    # Define the reduce axes
    ic = tvm.reduce_axis((0, wkl.in_filter), name="ic")
    kh = tvm.reduce_axis((0, wkl.hkernel), name="kh")
    kw = tvm.reduce_axis((0, wkl.wkernel), name="kw")

    # Define the computation
    conv = tvm.compute(oshape, lambda n, oc_chunk, oh, ow, oc_block:
                       tvm.sum(data_pad[n, ic//wkl.ic_bn, oh*wkl.hstride+kh, ow*wkl.wstride+kw, ic%wkl.ic_bn]
                               .astype(wkl.out_dtype) *
                               kernel[oc_chunk, ic//wkl.ic_bn, kh, kw, ic%wkl.ic_bn, oc_block],
                               axis=[ic, kh, kw]), name="conv2d_NCHWc")
    return conv


def schedule_conv_NCHWc(sch, conv):
    """Define the convolution schedule in NCHW[x]c layout

    Parameters
    ----------
    sch : namedtuple(ic_bn, oc_bn, reg_n, unroll_ker)
        The schedule configuration

    conv : tvm.tensor.ComputeOp
        Compute node generated by declaration_conv_NCHWc
    """
    s = tvm.create_schedule(conv.op)
    # Create a cache stage to help codegen further promote to register.
    CC = s.cache_write(conv, 'global')

    _, oc_chunk, oh, ow, oc_block = s[conv].op.axis
    ow_chunk, ow_block = s[conv].split(ow, factor=sch.reg_n)
    s[C].reorder(oc_chunk, oh, ow_chunk, ow_block, oc_block)
    # parallel over oc_chunk and oh
    parallel_axis = s[C].fuse(oc_chunk, oh)
    s[C].parallel(parallel_axis)

    # the inner loop where CC computes,
    # i.e., ow_block was split according to the number of registers
    s[CC].compute_at(s[C], ow_chunk)
    _, oc_chunk, oh, ow, oc_block = s[CC].op.axis
    ic, kh, kw = s[CC].op.reduce_axis

    # split to keep same as that in s[conv]
    ow_chunk, ow_block = s[CC].split(ow, factor=sch.reg_n)
    ic_chunk, ic_block = s[CC].split(ic, factor=sch.ic_bn)

    if sch.unroll_ker:
        s[CC].reorder(oc_chunk, oh, ow_chunk, ic_chunk, ic_block, kh, kw, ow_block, oc_block)
        s[CC].unroll(kw)
        s[CC].unroll(kh)
    else:
        s[CC].reorder(oc_chunk, oh, ow_chunk, ic_chunk, kh, kw, ic_block, ow_block, oc_block)

    # Explictily use vectorization instruction
    s[CC].vectorize(oc_block)
    # Unroll ow_block < # of registers,
    # so that it can be optimized to use registers.
    s[CC].unroll(ow_block)

    return s
